Simple models for the trapping of charged particles and macromolecules by diffusiophoresis in salt gradients

We study the trapping of charged particles and macromolecules (such as DNA) in salt gradients in aqueous solutions. The source for the salt gradient can be as simple as a dissolving ionic crystal, as shown by McDermott et al. [Langmuir 28, 15491 (2012)]. Trapping is due to a competition between localisation due to diffusiophoresis in the salt gradient, and spreading out by diffusion. The size of the trap is typically 1 to 100 micrometres. We further predict that at steady state, the particle (macromolecule) number density is a power law of the salt concentration, with an exponent that is the ratio of the diffusiophoretic mobility to the diffusion coefficient of the trapped species. This ratio increases with size and typically becomes much greater than 1 for particles or macromolecules with hydrodynamic radii of hundreds of nanometres and above. Thus large particles or macromolecules are easily caught and trapped at steady state by salt gradients.

==> anc/2025_static_sourceDPlocalisation.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "SpF_Q2Or54Jf"
   },
   "source": [
    "# Calculations for \"Simple models for the trapping of charged macromolecules and particles by diffusiophoresis along salt gradients\" by Sear and Warren\n",
    "\n",
    "inspired by experiments, by for example [McDermott et al.](https://pubs.acs.org/doi/10.1021/la303410w)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "id": "Bp4iU1z654Jr"
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "n2FF64INZT7T"
   },
   "source": [
    "### Basic salt properties and DP coefficient"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "id": "s5o9Md2rZT7U",
    "outputId": "aba62e14-a1a7-4d03-a928-50d331226d74"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Cl- D_-  2.03e-09 m2/s\n",
      "Na+ D_+  1.33e-09 m2/s\n",
      "salt diffusion constant  1.6070833333333333e-09\n",
      "NaCl salt D  1.6070833333333333e-09 m2/s\n",
      "beta for salt 1 NaCl  -0.2083333333333333\n",
      "conc of ions (plus or minus) of de-ionised water  10.0  uM\n",
      "conc of ions (plus or minus) of de-ionised water  6.021999999999999e+21  /m^3\n",
      "estimated Debye length in de-ionised water  9.626960538080732e-08\n"
     ]
    }
   ],
   "source": [
    "D_Cl=20.3e-10\n",
    "print('Cl- D_- ',D_Cl,'m2/s')\n",
    "D_Na=13.3e-10\n",
    "print('Na+ D_+ ',D_Na,'m2/s')\n",
    "D_salt=2.0*D_Na*D_Cl/(D_Na+D_Cl)\n",
    "print('salt diffusion constant ',D_salt)\n",
    "print('NaCl salt D ',D_salt,'m2/s')\n",
    "beta_salt=(D_Na-D_Cl)/(D_Na+D_Cl)\n",
    "print('beta for salt 1 NaCl ',beta_salt)\n",
    "#\n",
    "epsilon0=8.8541e-12\n",
    "epsilon_water=80*epsilon0\n",
    "kT=1.3806e-23*(273+20)\n",
    "# assume deionised water is 10 microM\n",
    "c_ion_deionised_water_muM=10.0\n",
    "print('conc of ions (plus or minus) of de-ionised water ',c_ion_deionised_water_muM,' uM')\n",
    "c_ion_deionised_water=c_ion_deionised_water_muM*1.0e-6*6.022e26\n",
    "print('conc of ions (plus or minus) of de-ionised water ',c_ion_deionised_water,' /m^3')\n",
    "e_elec=1.6021766e-19\n",
    "Debye_length=np.sqrt(epsilon_water*kT/(2.0*c_ion_deionised_water*e_elec**2))\n",
    "print('estimated Debye length in de-ionised water ',Debye_length)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "plot some example radial speeds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "id": "CLQdwbWwZT7b",
    "outputId": "fe5b4f27-9f56-4a2d-fb33-68b6ba2c831c"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lambda_X  100.0  um - lengthscale for salt source to dominate\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "lambda_X=1.0e-4\n",
    "print('lambda_X ',round(lambda_X*1.0e6,2),' um - lengthscale for salt source to dominate')\n",
    "\n",
    "\n",
    "def uDP_calc_spherical(r1):\n",
    "    uDP1=-Gamma_DP/(r1+r1**2/lambda_X)\n",
    "    return uDP1\n",
    "\n",
    "\n",
    "r_inner=1.0e-5\n",
    "r_outer=1.0e-3\n",
    "\n",
    "r_array=np.linspace(r_inner,r_outer,2500)\n",
    "#\n",
    "Gamma_DP=1.0e-10\n",
    "uDP1=uDP_calc_spherical(r_array)\n",
    "stringy=str(int(Gamma_DP*1.0e12))+\"  $\\mathrm{\\mu}$m$^2$/s\"\n",
    "plt.loglog(r_array/1.0e-6,-uDP1*1.0e6,lw=5,label=stringy)\n",
    "\n",
    "Gamma_DP=1.0e-11\n",
    "uDP2=uDP_calc_spherical(r_array)\n",
    "stringy=str(int(Gamma_DP*1.0e12))+\"  $\\mathrm{\\mu}$m$^2$/s\"\n",
    "plt.loglog(r_array/1.0e-6,-uDP2*1.0e6,lw=5,label=stringy)\n",
    "\n",
    "plt.loglog([lambda_X*1.0e6,lambda_X*1.0e6],[1.0e-6,10.0],lw=4,ls='dotted',color='k')\n",
    "#\n",
    "rm1=np.geomspace(10,90,10)\n",
    "um1=9.0*rm1**(-1)\n",
    "plt.loglog(rm1,um1,ls=':',lw=4,label='$-1$')\n",
    "#rm2=np.geomspace(110,190,10)\n",
    "#um2=9.0*rm1**(-2)\n",
    "#plt.loglog(rm2,um2,ls=':',lw=3,label='$-2$')\n",
    "#\n",
    "plt.xlabel('$r$  ($\\mathrm{\\mu}$m)',fontsize=20)\n",
    "plt.ylabel('$U_{\\mathrm{DP}}$    ($\\mathrm{\\mu}$m/s)',fontsize=20)\n",
    "plt.ylim([1.0e-2,1.0e1])\n",
    "plt.xlim([r_inner*1.0e6,r_outer*1.0e6])\n",
    "plt.legend(fontsize=20,loc='upper right')\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.savefig('UDP3D.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "now for plots of steady state concentration near spherical source in large volume"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "exponent rho  -3.0\n",
      "exponent rho  1.0\n",
      "exponent rho  3.0\n",
      "exponent rho  10.0\n",
      "exponent rho  3.0\n",
      "lambda_X 2e-05\n",
      "lambda_X 0.0001\n",
      "exponent rho  -3.0\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x576 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def csalt_calc_spherical(r1):\n",
    "    csalt1=lambda_X/r1 + 1.0\n",
    "    return csalt1\n",
    "\n",
    "\n",
    "r_inner=1.0e-5\n",
    "r_outer=1.0e-3\n",
    "r_array=np.linspace(r_inner,r_outer,25000)\n",
    "#\n",
    "\n",
    "# Create a figure and two subplots\n",
    "fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(6, 8), sharex=True)\n",
    "\n",
    "#\n",
    "rho_exponent=-3.0\n",
    "print('exponent rho ',rho_exponent)\n",
    "cparticle=(csalt_calc_spherical(r_array)/ \\\n",
    "            csalt_calc_spherical(r_inner))**rho_exponent\n",
    "ax1.loglog(r_array/1.0e-6,cparticle,lw=5,label='$\\\\rho=-3$',color='green')\n",
    "ax1.loglog(r_array/1.0e-6,(r_array[0]/r_array)**rho_exponent,lw=3,ls='dashed',color='green')\n",
    "\n",
    "#\n",
    "rho_exponent=1.0\n",
    "print('exponent rho ',rho_exponent)\n",
    "cparticle=(csalt_calc_spherical(r_array)/ \\\n",
    "            csalt_calc_spherical(r_inner))**rho_exponent\n",
    "ax1.loglog(r_array/1.0e-6,cparticle,lw=5,label='$\\\\rho=1$',color='purple')\n",
    "ax1.loglog(r_array/1.0e-6,(r_array[0]/r_array)**rho_exponent,lw=3,ls='dashed',color='purple')\n",
    "\n",
    "#\n",
    "rho_exponent=3.0\n",
    "print('exponent rho ',rho_exponent)\n",
    "cparticle=(csalt_calc_spherical(r_array)/ \\\n",
    "            csalt_calc_spherical(r_inner))**rho_exponent\n",
    "ax1.loglog(r_array/1.0e-6,cparticle,lw=5,label='$\\\\rho=3$',color='orange')\n",
    "ax1.loglog(r_array/1.0e-6,(r_array[0]/r_array)**rho_exponent,lw=3,ls='dashed',color='orange')\n",
    "\n",
    "\n",
    "\n",
    "#\n",
    "rho_exponent=10.0\n",
    "print('exponent rho ',rho_exponent)\n",
    "#\n",
    "cparticle=(csalt_calc_spherical(r_array)/ \\\n",
    "            csalt_calc_spherical(r_inner))**rho_exponent\n",
    "ax1.loglog(r_array/1.0e-6,cparticle,lw=5,label='$\\\\rho=10$',color='blue')\n",
    "ax1.loglog(r_array/1.0e-6,(r_array[0]/r_array)**rho_exponent,lw=3,ls='dashed',color='blue')\n",
    "\n",
    "# line at lambda_X\n",
    "ax1.loglog([lambda_X*1.0e6,lambda_X*1.0e6],[1.0e-6,1.0e6],lw=2,ls='dotted',color='k',zorder=-9)\n",
    "\n",
    "ax1.set_ylabel('$n(r)/n(r=10\\mathrm{\\mu}$m$)$',fontsize=20)\n",
    "ax1.set_ylim([1.0e-4,1.0e3])\n",
    "ax1.set_xlim([r_inner*1.0e6/1.1,r_outer*1.0e6])\n",
    "ax1.legend(fontsize=18)#,loc='upper right')\n",
    "#ax1.set_xticks(fontsize=20)\n",
    "#ax1.set_yticks(fontsize=20)\n",
    "''''\n",
    "2nd plot\n",
    "'''\n",
    "rho_exponent=3.0\n",
    "print('exponent rho ',rho_exponent)\n",
    "#lambda_X=10.0e-6\n",
    "#print('lambda_X',lambda_X)\n",
    "#cparticle=(csalt_calc_spherical(r_array)/ \\\n",
    "#            csalt_calc_spherical(r_inner))**rho_exponent\n",
    "#ax2.loglog(r_array/1.0e-6,cparticle,lw=5,label='$\\lambda_X=25~\\mathrm{\\mu}$m')\n",
    "# line at lambda_X\n",
    "#ax2.loglog([lambda_X*1.0e6,lambda_X*1.0e6],[1.0e-6,10.0],lw=2,ls='dotted',color='blue',zorder=-9)\n",
    "#\n",
    "lambda_X=20.0e-6\n",
    "print('lambda_X',lambda_X)\n",
    "cparticle=(csalt_calc_spherical(r_array)/ \\\n",
    "            csalt_calc_spherical(r_inner))**rho_exponent\n",
    "ax2.loglog(r_array/1.0e-6,cparticle,lw=5,label='$\\lambda_X=20~\\mathrm{\\mu}$m',color='cyan')\n",
    "ax2.loglog(r_array/1.0e-6,(r_array[0]/r_array)**rho_exponent,lw=4,ls='dashed',color='cyan')\n",
    "ax2.loglog([lambda_X*1.0e6,lambda_X*1.0e6],[1.0e-6,10.0],lw=2,ls='dotted',color='cyan',zorder=-9)\n",
    "#\n",
    "lambda_X=100.0e-6\n",
    "print('lambda_X',lambda_X)\n",
    "cparticle=(csalt_calc_spherical(r_array)/ \\\n",
    "            csalt_calc_spherical(r_inner))**rho_exponent\n",
    "ax2.loglog(r_array/1.0e-6,cparticle,lw=5,label='$\\lambda_X=100~\\mathrm{\\mu}$m',color='orange')\n",
    "ax2.loglog(r_array/1.0e-6,(r_array[0]/r_array)**rho_exponent,lw=2,ls='dashed',color='orange')\n",
    "ax2.loglog([lambda_X*1.0e6,lambda_X*1.0e6],[1.0e-6,1.0e6],lw=2,ls='dotted',color='orange',zorder=-9)\n",
    "\n",
    "rho_exponent=-3.0\n",
    "print('exponent rho ',rho_exponent)\n",
    "cparticle=(csalt_calc_spherical(r_array)/ \\\n",
    "            csalt_calc_spherical(r_inner))**rho_exponent\n",
    "#ax2.loglog(r_array/1.0e-6,cparticle,lw=5,label='$\\lambda_X=100~\\mathrm{\\mu}$m',color='green')\n",
    "#ax2.loglog(r_array/1.0e-6,(r_array[0]/r_array)**rho_exponent,lw=3,ls='dashed',color='green')\n",
    "\n",
    "\n",
    "ax2.set_ylim([1.0e-4,1.0e0])\n",
    "ax2.legend(fontsize=18,loc='upper right')\n",
    "\n",
    "#plt.xlabel('$r$  ($\\mathrm{\\mu}$m)',fontsize=20)\n",
    "ax2.set_xlabel('$r$  ($\\mathrm{\\mu}$m)',fontsize=20)\n",
    "ax2.set_ylabel('$n(r)/n(r=10\\mathrm{\\mu}$m$)$',fontsize=20)\n",
    "\n",
    "\n",
    "\n",
    "# Adjust xtick label size for both subplots\n",
    "ax1.tick_params(axis='x', labelsize=16)\n",
    "ax2.tick_params(axis='x', labelsize=16)\n",
    "ax1.tick_params(axis='y', labelsize=16)\n",
    "ax2.tick_params(axis='y', labelsize=16)\n",
    "ax1.text(-0.2, 0.93, '(a)', transform=ax1.transAxes, fontsize=18)  # Add text (b)\n",
    "ax2.text(-0.2, 0.93, '(b)', transform=ax2.transAxes, fontsize=18)  # Add text (b)\n",
    "\n",
    "##\n",
    "plt.tight_layout()\n",
    "plt.savefig('local3D.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "now for 1 D case"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "c0, c1  0.1 1.0\n"
     ]
    }
   ],
   "source": [
    "c0=0.1\n",
    "c1=1.0\n",
    "print('c0, c1 ',c0,c1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L length in 1D 100.0  um\n",
      "Gamma 10.0  um^2/s\n",
      "Gamma 100.0  um^2/s\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "L=100.0e-6\n",
    "print('L length in 1D',L*1.0e6,' um')\n",
    "#\n",
    "def U_of_x(x):\n",
    "    ratio=(c1-c0)/c1\n",
    "    UDP1D=-(Gamma_DP/L)*ratio/(1.0+ratio*x/L)\n",
    "    return UDP1D\n",
    "\n",
    "\n",
    "xplot=np.linspace(0,100.0e-6,200)\n",
    "\n",
    "Gamma_DP=10.0e-12\n",
    "print('Gamma',Gamma_DP*1.0e12,' um^2/s')\n",
    "stringy=str(int(Gamma_DP*1.0e12))+\"  $\\mathrm{\\mu}$m$^2$/s\"\n",
    "plt.plot(xplot/L,U_of_x(xplot)*1.0e6,lw=5,label=stringy)\n",
    "\n",
    "Gamma_DP=100.0e-12\n",
    "print('Gamma',Gamma_DP*1.0e12,' um^2/s')\n",
    "stringy=str(int(Gamma_DP*1.0e12))+\"  $\\mathrm{\\mu}$m$^2$/s\"\n",
    "plt.plot(xplot/L,U_of_x(xplot)*1.0e6,lw=5,label=stringy)\n",
    "\n",
    "\n",
    "plt.xlabel('$x/L$',fontsize=20)\n",
    "plt.ylabel('$U_{DP}(x)$ ($\\mathrm{\\mu}$m/s)',fontsize=20)\n",
    "plt.ylim([-1.0,0.0])\n",
    "plt.xlim([0,1])\n",
    "plt.legend(fontsize=20)#,loc='upper right')\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.savefig('UDP1D.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L length in 1D 100.0  um\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x324 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "L=100.0e-6\n",
    "print('L length in 1D',L*1.0e6,' um')\n",
    "\n",
    "#\n",
    "def csalt_of_x(x):\n",
    "    csalt=c1-(c1-c0)*(x/L)\n",
    "    return csalt\n",
    "##\n",
    "\n",
    "\n",
    "fig, ax1 = plt.subplots(1, 1, figsize=(7, 4.5))\n",
    "\n",
    "rho1D=2.0\n",
    "c1Dplot=(csalt_of_x(xplot))**rho1D\n",
    "ax1.plot(xplot/L,c1Dplot,lw=5,label='$\\\\rho=2$')\n",
    "\n",
    "rho1D=20.0\n",
    "c1Dplot=(csalt_of_x(xplot))**rho1D\n",
    "ax1.plot(xplot/L,c1Dplot,lw=5,label='$\\\\rho=20$')\n",
    "\n",
    "\n",
    "ax1.set_xlabel('$x/L$',fontsize=20)\n",
    "ax1.set_ylabel('$n(x)/n(x=0)$',fontsize=20)\n",
    "#plt.ylim([1.0e-3,1.0])\n",
    "\n",
    "# Adjust xtick label size for both subplots\n",
    "ax1.tick_params(axis='x', labelsize=16)\n",
    "ax1.tick_params(axis='y', labelsize=16)\n",
    "\n",
    "ax1.set_xlim([0,1])\n",
    "ax1.legend(fontsize=20)#,loc='upper right')\n",
    "plt.tight_layout()\n",
    "plt.savefig('local1D.pdf')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

